4D Segmentation Algorithm with application to 3D+time Image Segmentation

In this paper, we introduce and study a novel segmentation method for 4D images based on surface evolution governed by a nonlinear partial differential equation, the generalized subjective surface equation. The new method uses 4D digital image information and information from a thresholded 4D image in a local neighborhood. Thus, the 4D image segmentation is accomplished by defining the edge detector function's input as the weighted sum of the norm of gradients of presmoothed 4D image and norm of presmoothed thresholded 4D image in a local neighborhood. Additionally, we design and study a numerical method based on the finite volume approach for solving the new model. The reduced diamond cell approach is used for approximating the gradient of the solution. We use a semi-implicit finite volume scheme for the numerical discretization and show that our numerical scheme is unconditionally stable. The new 4D method was tested on artificial data and applied to real data representing 3D+time microscopy images of cell nuclei within the zebrafish pectoral fin and hind-brain. In a real application, processing 3D+time microscopy images amounts to solving a linear system with several billion unknowns and requires over $1000$ GB of memory; thus, it may not be possible to process these images on a serial machine without parallel implementation utilizing the MPI. Consequently, we develop and present in the paper OpenMP and MPI parallel implementation of designed algorithms. Finally, we include cell tracking results to show how our new method serves as a basis for finding trajectories of cells during embryogenesis.

==> mcf_4D.c <==
/* Author: Markjoe Olunna UBA
 * Purpose: ImageInLife project - 4D Image Segmentation Methods
 * Language:  C */
#include <stdio.h> 
#include <stdlib.h>
#include <time.h>
#include <math.h> 
#include <stdbool.h>
#include "mcf_4D.h"

// Image Dimensions
int kMax, iMax, jMax, lMax; // Absolute dimensions plus 2 in each direction e.g., n1 == iMax - 2

double *u; //  Pointer to the numerical solution
double *prev_u; // Pointer to the Previous solution
double *exact_u; // Pointer to the exact solution

double *e; // East coefficient pointer
double *w; // West coefficient pointer
double *n; // North coefficient pointer
double *s; // South coefficient pointer
double *t; // Top coefficient pointer
double *b; // Bottom coefficient pointer
double *fw; // Forward coefficient pointer
double *bw; // Backward coefficient pointer

int maxNoGSIteration;// Maximum number of Gauss-Seidel iterations
double eps2; // epsilon is the regularization factor (Evans-Spruck)
int numberOfTimeStep;// Number of current time step
int maxNoOfTimeSteps;// Maximum number of time step
double mcfTol; // Tolerance for stopping of the evolution process
double tau, h, omega_c, gsTol; /* h is the Grid size, tau is time step for the evolution process,
omega_c is the relaxation parameter in SOR implementation using Gauss-Seidel, gsTol is the acceptable
tolerance for Gauss-Seidel iterations*/

int ijkl(int i, int j, int k, int l)
{
	return l * iMax * jMax * kMax + k * iMax * jMax + j * iMax + i;
	// or equivalently return ((l * kMax + k) * jMax + j) * iMax + i
}

bool _allocateMem_mcf()
{
	int dim4D = iMax * jMax *kMax * lMax;
	prev_u = (double *)malloc(sizeof(double) * dim4D);
	u = (double *)malloc(sizeof(double) * dim4D);
	exact_u = (double *)malloc(sizeof(double) * dim4D);

	e = (double *)malloc(sizeof(double) * dim4D);
	w = (double *)malloc(sizeof(double) * dim4D);
	n = (double *)malloc(sizeof(double) * dim4D);
	s = (double *)malloc(sizeof(double) * dim4D);
	t = (double *)malloc(sizeof(double) * dim4D);
	b = (double *)malloc(sizeof(double) * dim4D);
	fw = (double *)malloc(sizeof(double) * dim4D);
	bw = (double *)malloc(sizeof(double) * dim4D);

	//checks if the memory was allocated
	if (exact_u == NULL || prev_u == NULL || u == NULL || e == NULL || w == NULL || n == NULL ||
		s == NULL || t == NULL || b == NULL || fw == NULL || bw == NULL)
		return false;

	return true;
}
bool _deallocateMem_mcf()
{
	free(prev_u);
	free(exact_u);
	free(u);

	free(e);
	free(w);
	free(n);
	free(s);
	free(t);
	free(b);
	free(fw);
	free(bw);
	return true;
}
double _l2norm_mcf(double *dataArray3DPtr1, double *dataArray3DPtr2)
{
	double l2norm, sumPower = 0;
	double hhhh = h * h * h * h;

	//checks if the memory was allocated
	if (dataArray3DPtr1 == NULL || dataArray3DPtr2 == NULL)
		return false;

	/*Computation of norm*/
	int i, j, k, l;
	for (l = 0; l < lMax; l++)
		for (k = 0; k < kMax; k++)
			for (j = 0; j < jMax; j++)
				for (i = 0; i < iMax; i++)
					sumPower += (pow(dataArray3DPtr1[ijkl(i, j, k, l)] - dataArray3DPtr2[ijkl(i, j, k, l)], 2) * hhhh);

	l2norm = sqrt(sumPower);
	return l2norm;
}

bool _mcfTimeStep()
{
	double  time = tau * numberOfTimeStep;
	int z = 0; // Steps counter
	int i, j, k, l;
	double hh = h * h;
	double coef_tauh = tau / hh;
	double mean_square_residue;
	double hhhh = h * h * h * h;

	//Copy current solution to previous solution
	_copy4DdataFromSrcToDest_mcf(u, prev_u);

	//Calculation of coefficient
	_gs_coefficients_mcf();

	_set4DBoundaryToExactValues_mcf(time);//set boundary values to ensure Dirichlet boundary condition.

	//Solving of the linear system
	do
	{
		z = z + 1;
		/*Iterations for RED elements */
		for (l = 1; l < lMax - 1; l++)
			for (k = 1; k < kMax - 1; k++)
				for (j = 1; j < jMax - 1; j++)
					for (i = 1; i < iMax - 1; i++)
					{
						if ((i + j + k + l) % 2 == 0)
						{
							// Begin Gauss-Seidel Formula Evaluation
							double gauss_seidel = (prev_u[ijkl(i, j, k, l)] + coef_tauh * (
								(e[ijkl(i, j, k, l)] * u[ijkl(i + 1, j, k, l)])
								+ (w[ijkl(i, j, k, l)] * u[ijkl(i - 1, j, k, l)])
								+ (s[ijkl(i, j, k, l)] * u[ijkl(i, j - 1, k, l)])
								+ (n[ijkl(i, j, k, l)] * u[ijkl(i, j + 1, k, l)])
								+ (b[ijkl(i, j, k, l)] * u[ijkl(i, j, k - 1, l)])
								+ (t[ijkl(i, j, k, l)] * u[ijkl(i, j, k + 1, l)])
								+ (bw[ijkl(i, j, k, l)] * u[ijkl(i, j, k, l - 1)])
								+ (fw[ijkl(i, j, k, l)] * u[ijkl(i, j, k, l + 1)]))) /
								(1 + coef_tauh * (e[ijkl(i, j, k, l)] + w[ijkl(i, j, k, l)] + n[ijkl(i, j, k, l)]
									+ s[ijkl(i, j, k, l)] + t[ijkl(i, j, k, l)] + b[ijkl(i, j, k, l)] + fw[ijkl(i, j, k, l)]
									+ bw[ijkl(i, j, k, l)]));

							// SOR implementation using Gauss-Seidel
							u[ijkl(i, j, k, l)] = u[ijkl(i, j, k, l)] + omega_c * (gauss_seidel - u[ijkl(i, j, k, l)]);
						}
					}

		/* Iterations for BLACK elements */
		for (l = 1; l < lMax - 1; l++)
			for (k = 1; k < kMax - 1; k++)
				for (j = 1; j < jMax - 1; j++)
					for (i = 1; i < iMax - 1; i++)
					{
						if ((i + j + k + l) % 2 == 1)
						{
							// Begin Gauss-Seidel Formula Evaluation
							double gauss_seidel = (prev_u[ijkl(i, j, k, l)] + coef_tauh * (
								(e[ijkl(i, j, k, l)] * u[ijkl(i + 1, j, k, l)])
								+ (w[ijkl(i, j, k, l)] * u[ijkl(i - 1, j, k, l)])
								+ (s[ijkl(i, j, k, l)] * u[ijkl(i, j - 1, k, l)])
								+ (n[ijkl(i, j, k, l)] * u[ijkl(i, j + 1, k, l)])
								+ (b[ijkl(i, j, k, l)] * u[ijkl(i, j, k - 1, l)])
								+ (t[ijkl(i, j, k, l)] * u[ijkl(i, j, k + 1, l)])
								+ (bw[ijkl(i, j, k, l)] * u[ijkl(i, j, k, l - 1)])
								+ (fw[ijkl(i, j, k, l)] * u[ijkl(i, j, k, l + 1)]))) /
								(1 + coef_tauh * (e[ijkl(i, j, k, l)] + w[ijkl(i, j, k, l)] + n[ijkl(i, j, k, l)]
									+ s[ijkl(i, j, k, l)] + t[ijkl(i, j, k, l)] + b[ijkl(i, j, k, l)] + fw[ijkl(i, j, k, l)]
									+ bw[ijkl(i, j, k, l)]));

							// SOR implementation using Gauss-Seidel
							u[ijkl(i, j, k, l)] = u[ijkl(i, j, k, l)] + omega_c * (gauss_seidel - u[ijkl(i, j, k, l)]);
						}
					}

		// Error Evaluation
		mean_square_residue = 0.0;
		for (l = 1; l < lMax - 1; l++)
			for (k = 1; k < kMax - 1; k++)
				for (j = 1; j < jMax - 1; j++)
					for (i = 1; i < iMax - 1; i++)
					{
						mean_square_residue += (pow(u[ijkl(i, j, k, l)] * (1 + coef_tauh * (e[ijkl(i, j, k, l)]
							+ w[ijkl(i, j, k, l)] + n[ijkl(i, j, k, l)] + s[ijkl(i, j, k, l)]
							+ t[ijkl(i, j, k, l)] + b[ijkl(i, j, k, l)] + fw[ijkl(i, j, k, l)]
							+ bw[ijkl(i, j, k, l)]))
							- coef_tauh * (
							(e[ijkl(i, j, k, l)] * u[ijkl(i + 1, j, k, l)])
								+ (w[ijkl(i, j, k, l)] * u[ijkl(i - 1, j, k, l)])
								+ (s[ijkl(i, j, k, l)] * u[ijkl(i, j - 1, k, l)])
								+ (n[ijkl(i, j, k, l)] * u[ijkl(i, j + 1, k, l)])
								+ (b[ijkl(i, j, k, l)] * u[ijkl(i, j, k - 1, l)])
								+ (t[ijkl(i, j, k, l)] * u[ijkl(i, j, k + 1, l)])
								+ (bw[ijkl(i, j, k, l)] * u[ijkl(i, j, k, l - 1)])
								+ (fw[ijkl(i, j, k, l)] * u[ijkl(i, j, k, l + 1)]))
							- prev_u[ijkl(i, j, k, l)], 2) * hhhh);
					}
	} while (mean_square_residue > gsTol && z < maxNoGSIteration);
	printf("Residuum is %e\n", mean_square_residue);
	printf("Step is %d\n", numberOfTimeStep);

	return true;
}

/*function that calculate GS coefficients*/
bool _gs_coefficients_mcf()
{
	int i, j, k, l;
	double quotient = 4.0 * h;
	//calculation of coefficients 
	for (l = 1; l < lMax - 1; l++)
		for (k = 1; k < kMax - 1; k++)
			for (j = 1; j < jMax - 1; j++)
				for (i = 1; i < iMax - 1; i++)
				{
					//calculation of coefficients in the original image data
					// Calculation of coefficients in east direction 
					double _ux = (u[ijkl(i + 1, j, k, l)] - u[ijkl(i, j, k, l)]) / h;

					double _uy = ((u[ijkl(i + 1, j + 1, k, l)] + u[ijkl(i, j + 1, k, l)])
						- (u[ijkl(i + 1, j - 1, k, l)] + u[ijkl(i, j - 1, k, l)])) / quotient;

					double _uz = ((u[ijkl(i + 1, j, k + 1, l)] + u[ijkl(i, j, k + 1, l)])
						- (u[ijkl(i + 1, j, k - 1, l)] + u[ijkl(i, j, k - 1, l)])) / quotient;

					double _uw = ((u[ijkl(i + 1, j, k, l + 1)] + u[ijkl(i, j, k, l + 1)])
						- (u[ijkl(i + 1, j, k, l - 1)] + u[ijkl(i, j, k, l - 1)])) / quotient;
					double _e = sqrt((_ux * _ux) + (_uy * _uy) + (_uz * _uz) + (_uw * _uw) + eps2);

					// Calculation of coefficients in west direction  
					_ux = (u[ijkl(i - 1, j, k, l)] - u[ijkl(i, j, k, l)]) / h;

					_uy = ((u[ijkl(i, j + 1, k, l)] + u[ijkl(i - 1, j + 1, k, l)])
						- (u[ijkl(i, j - 1, k, l)] + u[ijkl(i - 1, j - 1, k, l)])) / quotient;

					_uz = ((u[ijkl(i, j, k + 1, l)] + u[ijkl(i - 1, j, k + 1, l)])
						- (u[ijkl(i, j, k - 1, l)] + u[ijkl(i - 1, j, k - 1, l)])) / quotient;

					_uw = ((u[ijkl(i, j, k, l + 1)] + u[ijkl(i - 1, j, k, l + 1)])
						- (u[ijkl(i, j, k, l - 1)] + u[ijkl(i - 1, j, k, l - 1)])) / quotient;
					double _w = sqrt((_ux * _ux) + (_uy * _uy) + (_uz * _uz) + (_uw * _uw) + eps2);

					// Calculation of coefficients in north direction  
					_ux = ((u[ijkl(i + 1, j + 1, k, l)] + u[ijkl(i + 1, j, k, l)])
						- (u[ijkl(i - 1, j + 1, k, l)] + u[ijkl(i - 1, j, k, l)])) / quotient;

					_uy = (u[ijkl(i, j + 1, k, l)] - u[ijkl(i, j, k, l)]) / h;

					_uz = ((u[ijkl(i, j + 1, k + 1, l)] + u[ijkl(i, j, k + 1, l)])
						- (u[ijkl(i, j + 1, k - 1, l)] + u[ijkl(i, j, k - 1, l)])) / quotient;

					_uw = ((u[ijkl(i, j + 1, k, l + 1)] + u[ijkl(i, j, k, l + 1)])
						- (u[ijkl(i, j + 1, k, l - 1)] + u[ijkl(i, j, k, l - 1)])) / quotient;
					double _n = sqrt((_ux * _ux) + (_uy * _uy) + (_uz * _uz) + (_uw * _uw) + eps2);

					// Calculation of coefficients in south direction  
					_ux = ((u[ijkl(i + 1, j - 1, k, l)] + u[ijkl(i + 1, j, k, l)])
						- (u[ijkl(i - 1, j - 1, k, l)] + u[ijkl(i - 1, j, k, l)])) / quotient;

					_uy = (u[ijkl(i, j - 1, k, l)] - u[ijkl(i, j, k, l)]) / h;

					_uz = ((u[ijkl(i, j - 1, k + 1, l)] + u[ijkl(i, j, k + 1, l)])
						- (u[ijkl(i, j - 1, k - 1, l)] + u[ijkl(i, j, k - 1, l)])) / quotient;

					_uw = ((u[ijkl(i, j - 1, k, l + 1)] + u[ijkl(i, j, k, l + 1)])
						- (u[ijkl(i, j - 1, k, l - 1)] + u[ijkl(i, j, k, l - 1)])) / quotient;
					double _s = sqrt((_ux * _ux) + (_uy * _uy) + (_uz * _uz) + (_uw * _uw) + eps2);

					// Calculation of coefficients in top direction  
					_ux = ((u[ijkl(i + 1, j, k + 1, l)] + u[ijkl(i + 1, j, k, l)])
						- (u[ijkl(i - 1, j, k + 1, l)] + u[ijkl(i - 1, j, k, l)])) / quotient;

					_uy = ((u[ijkl(i, j + 1, k + 1, l)] + u[ijkl(i, j + 1, k, l)])
						- (u[ijkl(i, j - 1, k + 1, l)] + u[ijkl(i, j - 1, k, l)])) / quotient;

					_uz = (u[ijkl(i, j, k + 1, l)] - u[ijkl(i, j, k, l)]) / h;

					_uw = ((u[ijkl(i, j, k + 1, l + 1)] + u[ijkl(i, j, k, l + 1)])
						- (u[ijkl(i, j, k + 1, l - 1)] + u[ijkl(i, j, k, l - 1)])) / quotient;
					double _t = sqrt((_ux * _ux) + (_uy * _uy) + (_uz * _uz) + (_uw * _uw) + eps2);

					// Calculation of coefficients in bottom direction  
					_ux = ((u[ijkl(i + 1, j, k - 1, l)] + u[ijkl(i + 1, j, k, l)])
						- (u[ijkl(i - 1, j, k - 1, l)] + u[ijkl(i - 1, j, k, l)])) / quotient;

					_uy = ((u[ijkl(i, j + 1, k - 1, l)] + u[ijkl(i, j + 1, k, l)])
						- (u[ijkl(i, j - 1, k - 1, l)] + u[ijkl(i, j - 1, k, l)])) / quotient;

					_uz = (u[ijkl(i, j, k - 1, l)] - u[ijkl(i, j, k, l)]) / h;

					_uw = ((u[ijkl(i, j, k - 1, l + 1)] + u[ijkl(i, j, k, l + 1)])
						- (u[ijkl(i, j, k - 1, l - 1)] + u[ijkl(i, j, k, l - 1)])) / quotient;
					double _b = sqrt((_ux * _ux) + (_uy * _uy) + (_uz * _uz) + (_uw * _uw) + eps2);

					// Calculation of coefficients in forward direction 
					_ux = ((u[ijkl(i + 1, j, k, l + 1)] + u[ijkl(i + 1, j, k, l)])
						- (u[ijkl(i - 1, j, k, l + 1)] + u[ijkl(i - 1, j, k, l)])) / quotient;

					_uy = ((u[ijkl(i, j + 1, k, l + 1)] + u[ijkl(i, j + 1, k, l)])
						- (u[ijkl(i, j - 1, k, l + 1)] + u[ijkl(i, j - 1, k, l)])) / quotient;

					_uz = ((u[ijkl(i, j, k + 1, l + 1)] + u[ijkl(i, j, k + 1, l)])
						- (u[ijkl(i, j, k - 1, l + 1)] + u[ijkl(i, j, k - 1, l)])) / quotient;

					_uw = (u[ijkl(i, j, k, l + 1)] - u[ijkl(i, j, k, l)]) / h;
					double _fw = sqrt((_ux * _ux) + (_uy * _uy) + (_uz * _uz) + (_uw * _uw) + eps2);


					// Calculation of coefficients in backward direction
					_ux = ((u[ijkl(i + 1, j, k, l - 1)] + u[ijkl(i + 1, j, k, l)])
						- (u[ijkl(i - 1, j, k, l - 1)] + u[ijkl(i - 1, j, k, l)])) / quotient;

					_uy = ((u[ijkl(i, j + 1, k, l - 1)] + u[ijkl(i, j + 1, k, l)])
						- (u[ijkl(i, j - 1, k, l - 1)] + u[ijkl(i, j - 1, k, l)])) / quotient;

					_uz = ((u[ijkl(i, j, k + 1, l - 1)] + u[ijkl(i, j, k + 1, l)])
						- (u[ijkl(i, j, k - 1, l - 1)] + u[ijkl(i, j, k - 1, l)])) / quotient;

					_uw = (u[ijkl(i, j, k, l - 1)] - u[ijkl(i, j, k, l)]) / h;
					double _bw = sqrt((_ux * _ux) + (_uy * _uy) + (_uz * _uz) + (_uw * _uw) + eps2);


					//Evaluation of norm of gradient of image at each voxel
					double average_face_coef = ((_e + _w + _n + _s + _t + _b + _fw + _bw) / 8.0);

					double voxel_coef = sqrt(pow(average_face_coef, 2) + eps2);

					/*Evaluation of norm of gradient of image at each voxel and 
					reciprocal of norm of gradient of image at each voxel face*/
					e[ijkl(i, j, k, l)] = voxel_coef * (1.0 / _e);//east coefficient
					w[ijkl(i, j, k, l)] = voxel_coef * (1.0 / _w);//west coefficient
					n[ijkl(i, j, k, l)] = voxel_coef * (1.0 / _n);//north coefficient
					s[ijkl(i, j, k, l)] = voxel_coef * (1.0 / _s);//south coefficient
					t[ijkl(i, j, k, l)] = voxel_coef * (1.0 / _t);//top coefficient
					b[ijkl(i, j, k, l)] = voxel_coef * (1.0 / _b);//bottom coefficient
					fw[ijkl(i, j, k, l)] = voxel_coef * (1.0 / _fw);//forward coefficient
					bw[ijkl(i, j, k, l)] = voxel_coef * (1.0 / _bw);//backward coefficient
				}
	return true;
}

bool _set4DBoundaryToExactValues_mcf(double t)
{
	int k, i, j, l;
	double x, y, z, w;

	// X Direction
	for (l = 0; l < lMax; l++)
		for (k = 0; k < kMax; k++)
			for (j = 0; j < jMax; j++)
			{
				x = -(h / 2.) - 1.25;
				y = (j - 1) * h + (h / 2.) - 1.25;
				z = (k - 1) * h + (h / 2.) - 1.25;
				w = (l - 1) * h + (h / 2.) - 1.25;
				u[ijkl(0, j, k, l)] = ((x * x + y * y + z * z + w * w - 1.0) / 6.0) + t;
			}
	// X Direction
	for (l = 0; l < lMax; l++)
		for (k = 0; k < kMax; k++)
			for (j = 0; j < jMax; j++)
			{
				x = (h / 2.) + 1.25;
				y = (j - 1) * h + (h / 2.) - 1.25;
				z = (k - 1) * h + (h / 2.) - 1.25;
				w = (l - 1) * h + (h / 2.) - 1.25;
				u[ijkl(iMax - 1, j, k, l)] = ((x * x + y * y + z * z + w * w - 1.0) / 6.0) + t;
			}

	// Y Direction
	for (l = 0; l < lMax; l++)
		for (k = 0; k < kMax; k++)
			for (i = 0; i < iMax; i++)
			{
				x = (i - 1) * h + (h / 2.) - 1.25;
				y = -(h / 2.) - 1.25;
				z = (k - 1) * h + (h / 2.) - 1.25;
				w = (l - 1) * h + (h / 2.) - 1.25;
				u[ijkl(i, 0, k, l)] = ((x * x + y * y + z * z + w * w - 1.0) / 6.0) + t;
			}
	// Y Direction
	for (l = 0; l < lMax; l++)
		for (k = 0; k < kMax; k++)
			for (i = 0; i < iMax; i++)
			{
				x = (i - 1) * h + (h / 2.) - 1.25;
				y = (h / 2.) + 1.25;
				z = (k - 1) * h + (h / 2.) - 1.25;
				w = (l - 1) * h + (h / 2.) - 1.25;
				u[ijkl(i, jMax - 1, k, l)] = ((x * x + y * y + z * z + w * w - 1.0) / 6.0) + t;
			}

	// Z Direction
	for (l = 0; l < lMax; l++)
		for (j = 0; j < jMax; j++)
			for (i = 0; i < iMax; i++)
			{
				x = (i - 1) * h + (h / 2.) - 1.25;
				y = (j - 1) * h + (h / 2.) - 1.25;
				z = -(h / 2.) - 1.25;
				w = (l - 1) * h + (h / 2.) - 1.25;
				u[ijkl(i, j, 0, l)] = ((x * x + y * y + z * z + w * w - 1.0) / 6.0) + t;
			}

	// Z Direction
	for (l = 0; l < lMax; l++)
		for (j = 0; j < jMax; j++)
			for (i = 0; i < iMax; i++)
			{
				x = (i - 1) * h + (h / 2.) - 1.25;
				y = (j - 1) * h + (h / 2.) - 1.25;
				z = (h / 2.) + 1.25;
				w = (l - 1) * h + (h / 2.) - 1.25;
				u[ijkl(i, j, kMax - 1, l)] = ((x * x + y * y + z * z + w * w - 1.0) / 6.0) + t;
			}

	// W Direction
	for (k = 0; k < kMax; k++)
		for (i = 0; i < iMax; i++)
			for (j = 0; j < jMax; j++)
			{
				x = (i - 1) * h + (h / 2.) - 1.25;
				y = (j - 1) * h + (h / 2.) - 1.25;
				z = (k - 1) * h + (h / 2.) - 1.25;
				w = -(h / 2.) - 1.25;
				u[ijkl(i, j, k, 0)] = ((x * x + y * y + z * z + w * w - 1.0) / 6.0) + t;
			}

	// W Direction
	for (k = 0; k < kMax; k++)
		for (i = 0; i < iMax; i++)
			for (j = 0; j < jMax; j++)
			{
				x = (i - 1) * h + (h / 2.) - 1.25;
				y = (j - 1) * h + (h / 2.) - 1.25;
				z = (k - 1) * h + (h / 2.) - 1.25;
				w = (h / 2.) + 1.25;
				u[ijkl(i, j, k, lMax - 1)] = ((x * x + y * y + z * z + w * w - 1.0) / 6.0) + t;
			}
	return true;
}
void _exactSolution_mcf(double t)
{
	int l, k, i, j;
	double x, y, z, w;
	// Contruction of exact condition.
	for (l = 0; l < lMax; l++)
		for (k = 0; k < kMax; k++)
			for (j = 0; j < jMax; j++)
				for (i = 0; i < iMax; i++)
				{
					x = ((i - 1) * h) + (h / 2.) - 1.25;
					y = ((j - 1) * h) + (h / 2.) - 1.25;
					z = ((k - 1) * h) + (h / 2.) - 1.25;
					w = ((l - 1) * h) + (h / 2.) - 1.25;
					// Fill Value
					exact_u[ijkl(i, j, k, l)] = ((x * x + y * y + z * z + w * w - 1.0) / 6.0) + t;
				}

}
void _copy4DdataFromSrcToDest_mcf(double *srcDataPtr, double *destDataPtr)
{
	int i, j, k, l;
	for (l = 0; l < lMax; l++)
		for (k = 0; k < kMax; k++)
			for (j = 0; j < jMax; j++)
				for (i = 0; i < iMax; i++)
					destDataPtr[ijkl(i, j, k, l)] = srcDataPtr[ijkl(i, j, k, l)];
}

int main(int argc, char **argv)
{
	double difference_btw_exact_and_numerical_sol;
	double CPUT1, CPUT2;

	iMax = 162;
	jMax = 162;
	kMax = 162;
	lMax = 162;

	maxNoGSIteration = 1000;
	maxNoOfTimeSteps = 256;
	mcfTol = 1.0e-12;
	omega_c = 1.8;
	gsTol = 1.0e-12;
	h = 2.5 / (iMax - 2);
	tau = (h * h);
	eps2 = h * h;

	_allocateMem_mcf();
	
	//Note the initial time
	CPUT1 = clock() / (double)(CLOCKS_PER_SEC);
	//Construct initial condition
	_exactSolution_mcf(0.);

	//Copy exact solution to current solution
	_copy4DdataFromSrcToDest_mcf(exact_u, u);
	   
	//loop for mcf time steps
	int tCount = 1;
	double time;
	do
	{
		numberOfTimeStep = tCount;
		time = numberOfTimeStep * tau;
		// Call to function that will evolve mcf in each discrete time step
		_mcfTimeStep();
		
		_exactSolution_mcf(time);
		//Compute the L2 norm of the difference between the exact and numerical solutions
		difference_btw_exact_and_numerical_sol = _l2norm_mcf(exact_u, u);
		printf("l2 norm of error at time %lf is %e\n", time, difference_btw_exact_and_numerical_sol);
		tCount++;
	} while ((tCount <= maxNoOfTimeSteps));

	//Note the final time
	CPUT2 = clock() / (double)(CLOCKS_PER_SEC);
	printf("CPU time is: %e secs\n", CPUT2 - CPUT1);
	_deallocateMem_mcf();
	return 0;
}

==> mcf_4D.h <==
/* Author: Markjoe Olunna UBA
 * Purpose: ImageInLife project - 4D Image Segmentation Methods
 * Language:  C */
#pragma once
#include <stdbool.h>
#include <stddef.h>

bool _allocateMem_mcf();

bool _deallocateMem_mcf();

double _l2norm_mcf(double *dataArray3DPtr1, double *dataArray3DPtr2);

bool _gs_coefficients_mcf();

bool _mcfTimeStep();

bool _set4DBoundaryToExactValues_mcf(double t);

void _exactSolution_mcf(double t);

void _copy4DdataFromSrcToDest_mcf(double *srcDataPtr, double *destDataPtr);

int ijkl(int i, int j, int k, int l);

==> mcf_4D_mpi.c <==
/* Author: Markjoe Olunna UBA
 * Purpose: ImageInLife project - 4D Image Segmentation Methods
 * Language:  C */
#include <stdio.h> 
#include <stdlib.h>
#include <time.h>
#include <math.h> 
#include <stdbool.h> 
#include "mcf_4D_mpi.h"
#include <mpi.h>

// Image Dimensions
int kMax, iMax, jMax, lMax; // Absolute dimensions plus 2 in each direction e.g., n1 == iMax - 2
int no_of_processes, process_ID;
int procs_lMax; // procs_lMax = (int)ceil((lMax - 2) / no_of_processes);

double *u; // Pointer to the numerical solution
double *prev_u; // Pointer to the Previous solution
double *exact_u; // Pointer to the exact solution

double *e; // East coefficient pointer
double *w; // West coefficient pointer
double *n; // North coefficient pointer
double *s; // South coefficient pointer
double *t; // Top coefficient pointer
double *b; // Bottom coefficient pointer
double *fw; // Forward coefficient pointer
double *bw; // Backward coefficient pointer

int maxNoGSIteration;// Maximum number of Gauss-Seidel iterations
double eps2; // epsilon is the regularization factor (Evans-Spruck)
int numberOfCurrentTimeStep;// Number of current time step
int maxNoOfTimeSteps;// Maximum number of time step
double mcfTol; // Tolerance for stopping of the segmentation process
double tau, h, omega_c, gsTol; /* h is the Grid size, tau is time step for the evolution process,
omega_c is the relaxation parameter in SOR implementation using Gauss-Seidel, gsTol is the acceptable
tolerance for Gauss-Seidel iterations*/

int ijkl(int i, int j, int k, int l)
{
	return l * iMax * jMax * kMax + k * iMax * jMax + j * iMax + i;
	// or equivalently return ((l * kMax + k) * jMax + j) * iMax + i
}

bool _allocateMem_mcf_mpi()
{
	int dim4D = iMax * jMax *kMax * (procs_lMax + 2);
	prev_u = (double *)malloc(sizeof(double) * dim4D);
	u = (double *)malloc(sizeof(double) * dim4D);
	exact_u = (double *)malloc(sizeof(double) * dim4D);

	e = (double *)malloc(sizeof(double) * dim4D);
	w = (double *)malloc(sizeof(double) * dim4D);
	n = (double *)malloc(sizeof(double) * dim4D);
	s = (double *)malloc(sizeof(double) * dim4D);
	t = (double *)malloc(sizeof(double) * dim4D);
	b = (double *)malloc(sizeof(double) * dim4D);
	fw = (double *)malloc(sizeof(double) * dim4D);
	bw = (double *)malloc(sizeof(double) * dim4D);

	//checks if the memory was allocated
	if (exact_u == NULL || prev_u == NULL || u == NULL || e == NULL || w == NULL || n == NULL ||
		s == NULL || t == NULL || b == NULL || fw == NULL || bw == NULL)
		return false;

	return true;
}
bool _deallocateMem_mcf_mpi()
{
	free(prev_u);
	free(exact_u);
	free(u);

	free(e);
	free(w);
	free(n);
	free(s);
	free(t);
	free(b);
	free(fw);
	free(bw);

	return true;
}
double _l2norm_mcf_mpi(double *dataArray4DPtr1, double *dataArray4DPtr2)
{
	double localSumPower = 0;
	double hhhh = h * h * h * h;
	int i, j, k, l, l_start, l_stop;
	//checks if the memory was allocated
	if (dataArray4DPtr1 == NULL || dataArray4DPtr2 == NULL)
		return false;

	if (process_ID == 0)
	{
		l_start = 0;
		l_stop = procs_lMax;
	}

	if (process_ID == no_of_processes - 1)
	{
		l_start = 1;
		l_stop = procs_lMax + 1;
	}

	if (process_ID > 0 && process_ID < no_of_processes - 1)
	{
		l_start = 1;
		l_stop = procs_lMax;
	}


	/*Computation of norm*/
	for (l = l_start; l <= l_stop; l++)
		for (k = 0; k < kMax; k++)
			for (j = 0; j < jMax; j++)
				for (i = 0; i < iMax; i++)
					localSumPower += (pow(dataArray4DPtr1[ijkl(i, j, k, l)] - dataArray4DPtr2[ijkl(i, j, k, l)], 2) * hhhh);

	return localSumPower;
}

bool _mcfTimeStep_mpi()
{
	double  time = tau * numberOfCurrentTimeStep;
	int z = 0; // Steps counter
	int i, j, k, l;
	double hh = h * h;
	double coef_tauh = tau / hh;
	double local_mean_square_residue, global_mean_square_residue;
	double hhhh = h * h * h * h;
	int N = (int)ceil((lMax - 2) / no_of_processes);
	int req1, req2, req3, req4;
	MPI_Status status;

	_copy4DdataFromSrcToDest_mcf_mpi(u, prev_u);
	
	//Calculation of coefficient
	_gs_coefficients_mcf_mpi();

	//set boundary values to ensure Dirichlet boundary condition.
	_set4DBoundaryToExactValues_mcf_mpi(time);

	//Solving of the linear system
	do
	{
		z = z + 1;
		/*Iterations for RED elements */
		for (l = 1; l <= procs_lMax; l++)
			for (k = 1; k < kMax - 1; k++)
				for (j = 1; j < jMax - 1; j++)
					for (i = 1; i < iMax - 1; i++)
					{
						if ((N * process_ID + i + j + k + l) % 2 == 0)
						{
							// Begin Gauss-Seidel Formula Evaluation
							double gauss_seidel = (prev_u[ijkl(i, j, k, l)] + coef_tauh * (
								(e[ijkl(i, j, k, l)] * u[ijkl(i + 1, j, k, l)])
								+ (w[ijkl(i, j, k, l)] * u[ijkl(i - 1, j, k, l)])
								+ (s[ijkl(i, j, k, l)] * u[ijkl(i, j - 1, k, l)])
								+ (n[ijkl(i, j, k, l)] * u[ijkl(i, j + 1, k, l)])
								+ (b[ijkl(i, j, k, l)] * u[ijkl(i, j, k - 1, l)])
								+ (t[ijkl(i, j, k, l)] * u[ijkl(i, j, k + 1, l)])
								+ (bw[ijkl(i, j, k, l)] * u[ijkl(i, j, k, l - 1)])
								+ (fw[ijkl(i, j, k, l)] * u[ijkl(i, j, k, l + 1)]))) /
								(1 + coef_tauh * (e[ijkl(i, j, k, l)] + w[ijkl(i, j, k, l)] + n[ijkl(i, j, k, l)]
									+ s[ijkl(i, j, k, l)] + t[ijkl(i, j, k, l)] + b[ijkl(i, j, k, l)] + fw[ijkl(i, j, k, l)]
									+ bw[ijkl(i, j, k, l)]));

							// SOR implementation using Gauss-Seidel
							u[ijkl(i, j, k, l)] = u[ijkl(i, j, k, l)] + omega_c * (gauss_seidel - u[ijkl(i, j, k, l)]);
						}
					}
		/* Communication*/
		//Exchange volumes between processors
		if (process_ID == 0)
		{
			//send 3D array
			MPI_Isend(&(u[ijkl(0, 0, 0, procs_lMax)]), iMax * jMax * kMax, MPI_DOUBLE, process_ID + 1, 1, MPI_COMM_WORLD, &req1);

			//send 3D array
			MPI_Irecv(&(u[ijkl(0, 0, 0, procs_lMax + 1)]), iMax * jMax * kMax, MPI_DOUBLE, process_ID + 1, 1, MPI_COMM_WORLD, &req2);
		}
		if ((process_ID > 0) && (process_ID < no_of_processes - 1))
		{
			//send 3D array
			MPI_Isend(&(u[ijkl(0, 0, 0, 1)]), iMax * jMax * kMax, MPI_DOUBLE, process_ID - 1, 1, MPI_COMM_WORLD, &req1);
			MPI_Isend(&(u[ijkl(0, 0, 0, procs_lMax)]), iMax * jMax * kMax, MPI_DOUBLE, process_ID + 1, 1, MPI_COMM_WORLD, &req2);

			//receive 3D array
			MPI_Irecv(&(u[ijkl(0, 0, 0, 0)]), iMax * jMax * kMax, MPI_DOUBLE, process_ID - 1, 1, MPI_COMM_WORLD, &req3);
			MPI_Irecv(&(u[ijkl(0, 0, 0, procs_lMax + 1)]), iMax * jMax * kMax, MPI_DOUBLE, process_ID + 1, 1, MPI_COMM_WORLD, &req4);
		}
		if (process_ID == no_of_processes - 1)
		{
			//send 3D array
			MPI_Isend(&(u[ijkl(0, 0, 0, 1)]), iMax * jMax * kMax, MPI_DOUBLE, process_ID - 1, 1, MPI_COMM_WORLD, &req1);

			//receive 3D array
			MPI_Irecv(&(u[ijkl(0, 0, 0, 0)]), iMax * jMax * kMax, MPI_DOUBLE, process_ID - 1, 1, MPI_COMM_WORLD, &req2);
		}

		MPI_Wait(&req1, &status);
		MPI_Wait(&req2, &status);
		if (process_ID > 0 && process_ID < no_of_processes - 1)
		{
			MPI_Wait(&req3, &status);
			MPI_Wait(&req4, &status);
		}

		/* Iterations for BLACK elements */
		for (l = 1; l <= procs_lMax; l++)
			for (k = 1; k < kMax - 1; k++)
				for (j = 1; j < jMax - 1; j++)
					for (i = 1; i < iMax - 1; i++)
					{
						if ((N * process_ID + i + j + k + l) % 2 == 1)
						{
							// Begin Gauss-Seidel Formula Evaluation
							double gauss_seidel = (prev_u[ijkl(i, j, k, l)] + coef_tauh * (
								(e[ijkl(i, j, k, l)] * u[ijkl(i + 1, j, k, l)])
								+ (w[ijkl(i, j, k, l)] * u[ijkl(i - 1, j, k, l)])
								+ (s[ijkl(i, j, k, l)] * u[ijkl(i, j - 1, k, l)])
								+ (n[ijkl(i, j, k, l)] * u[ijkl(i, j + 1, k, l)])
								+ (b[ijkl(i, j, k, l)] * u[ijkl(i, j, k - 1, l)])
								+ (t[ijkl(i, j, k, l)] * u[ijkl(i, j, k + 1, l)])
								+ (bw[ijkl(i, j, k, l)] * u[ijkl(i, j, k, l - 1)])
								+ (fw[ijkl(i, j, k, l)] * u[ijkl(i, j, k, l + 1)]))) /
								(1 + coef_tauh * (e[ijkl(i, j, k, l)] + w[ijkl(i, j, k, l)] + n[ijkl(i, j, k, l)]
									+ s[ijkl(i, j, k, l)] + t[ijkl(i, j, k, l)] + b[ijkl(i, j, k, l)] + fw[ijkl(i, j, k, l)]
									+ bw[ijkl(i, j, k, l)]));

							// SOR implementation using Gauss-Seidel
							u[ijkl(i, j, k, l)] = u[ijkl(i, j, k, l)] + omega_c * (gauss_seidel - u[ijkl(i, j, k, l)]);
						}
					}

		/* Communication*/
		//Exchange volumes between processors
		if (process_ID == 0)
		{
			//send 3D array
			MPI_Isend(&(u[ijkl(0, 0, 0, procs_lMax)]), iMax * jMax * kMax, MPI_DOUBLE, process_ID + 1, 1, MPI_COMM_WORLD, &req1);

			//send 3D array
			MPI_Irecv(&(u[ijkl(0, 0, 0, procs_lMax + 1)]), iMax * jMax * kMax, MPI_DOUBLE, process_ID + 1, 1, MPI_COMM_WORLD, &req2);
		}
		if ((process_ID > 0) && (process_ID < no_of_processes - 1))
		{
			//send 3D array
			MPI_Isend(&(u[ijkl(0, 0, 0, 1)]), iMax * jMax * kMax, MPI_DOUBLE, process_ID - 1, 1, MPI_COMM_WORLD, &req1);
			MPI_Isend(&(u[ijkl(0, 0, 0, procs_lMax)]), iMax * jMax * kMax, MPI_DOUBLE, process_ID + 1, 1, MPI_COMM_WORLD, &req2);

			//receive 3D array
			MPI_Irecv(&(u[ijkl(0, 0, 0, 0)]), iMax * jMax * kMax, MPI_DOUBLE, process_ID - 1, 1, MPI_COMM_WORLD, &req3);
			MPI_Irecv(&(u[ijkl(0, 0, 0, procs_lMax + 1)]), iMax * jMax * kMax, MPI_DOUBLE, process_ID + 1, 1, MPI_COMM_WORLD, &req4);
		}
		if (process_ID == no_of_processes - 1)
		{
			//send 3D array
			MPI_Isend(&(u[ijkl(0, 0, 0, 1)]), iMax * jMax * kMax, MPI_DOUBLE, process_ID - 1, 1, MPI_COMM_WORLD, &req1);

			//receive 3D array
			MPI_Irecv(&(u[ijkl(0, 0, 0, 0)]), iMax * jMax * kMax, MPI_DOUBLE, process_ID - 1, 1, MPI_COMM_WORLD, &req2);
		}

		MPI_Wait(&req1, &status);
		MPI_Wait(&req2, &status);
		if (process_ID > 0 && process_ID < no_of_processes - 1)
		{
			MPI_Wait(&req3, &status);
			MPI_Wait(&req4, &status);
		}

		// Error Evaluation
		local_mean_square_residue = 0.0;
		for (l = 1; l <= procs_lMax; l++)
			for (k = 1; k < kMax - 1; k++)
				for (j = 1; j < jMax - 1; j++)
					for (i = 1; i < iMax - 1; i++)
					{
						local_mean_square_residue += (pow(u[ijkl(i, j, k, l)] * (1 + coef_tauh * (e[ijkl(i, j, k, l)]
							+ w[ijkl(i, j, k, l)] + n[ijkl(i, j, k, l)] + s[ijkl(i, j, k, l)]
							+ t[ijkl(i, j, k, l)] + b[ijkl(i, j, k, l)] + fw[ijkl(i, j, k, l)]
							+ bw[ijkl(i, j, k, l)]))
							- coef_tauh * (
							(e[ijkl(i, j, k, l)] * u[ijkl(i + 1, j, k, l)])
								+ (w[ijkl(i, j, k, l)] * u[ijkl(i - 1, j, k, l)])
								+ (s[ijkl(i, j, k, l)] * u[ijkl(i, j - 1, k, l)])
								+ (n[ijkl(i, j, k, l)] * u[ijkl(i, j + 1, k, l)])
								+ (b[ijkl(i, j, k, l)] * u[ijkl(i, j, k - 1, l)])
								+ (t[ijkl(i, j, k, l)] * u[ijkl(i, j, k + 1, l)])
								+ (bw[ijkl(i, j, k, l)] * u[ijkl(i, j, k, l - 1)])
								+ (fw[ijkl(i, j, k, l)] * u[ijkl(i, j, k, l + 1)]))
							- prev_u[ijkl(i, j, k, l)], 2) * hhhh);
					}

		MPI_Allreduce(&local_mean_square_residue, &global_mean_square_residue, 1, MPI_DOUBLE, MPI_SUM, MPI_COMM_WORLD);
	} while (global_mean_square_residue > gsTol && z < maxNoGSIteration);
	if (process_ID == 0)
	{
		printf("Mean square residue is %e\n", global_mean_square_residue);
		printf("Step is %d\n", numberOfCurrentTimeStep);
	}
	return true;
}

/*function that calculate GS coefficients*/
bool _gs_coefficients_mcf_mpi()
{
	int i, j, k, l;
	double quotient = 4.0 * h;
	//calculation of coefficients 
	for (l = 1; l <= procs_lMax; l++)
		for (k = 1; k < kMax - 1; k++)
			for (j = 1; j < jMax - 1; j++)
				for (i = 1; i < iMax - 1; i++)
				{
					//calculation of coefficients in the original image data
					// Calculation of coefficients in east direction 
					double _ux = (u[ijkl(i + 1, j, k, l)] - u[ijkl(i, j, k, l)]) / h;

					double _uy = ((u[ijkl(i + 1, j + 1, k, l)] + u[ijkl(i, j + 1, k, l)])
						- (u[ijkl(i + 1, j - 1, k, l)] + u[ijkl(i, j - 1, k, l)])) / quotient;

					double _uz = ((u[ijkl(i + 1, j, k + 1, l)] + u[ijkl(i, j, k + 1, l)])
						- (u[ijkl(i + 1, j, k - 1, l)] + u[ijkl(i, j, k - 1, l)])) / quotient;

					double _uw = ((u[ijkl(i + 1, j, k, l + 1)] + u[ijkl(i, j, k, l + 1)])
						- (u[ijkl(i + 1, j, k, l - 1)] + u[ijkl(i, j, k, l - 1)])) / quotient;
					double _e = sqrt((_ux * _ux) + (_uy * _uy) + (_uz * _uz) + (_uw * _uw) + eps2);

					// Calculation of coefficients in west direction  
					_ux = (u[ijkl(i - 1, j, k, l)] - u[ijkl(i, j, k, l)]) / h;

					_uy = ((u[ijkl(i, j + 1, k, l)] + u[ijkl(i - 1, j + 1, k, l)])
						- (u[ijkl(i, j - 1, k, l)] + u[ijkl(i - 1, j - 1, k, l)])) / quotient;

					_uz = ((u[ijkl(i, j, k + 1, l)] + u[ijkl(i - 1, j, k + 1, l)])
						- (u[ijkl(i, j, k - 1, l)] + u[ijkl(i - 1, j, k - 1, l)])) / quotient;

					_uw = ((u[ijkl(i, j, k, l + 1)] + u[ijkl(i - 1, j, k, l + 1)])
						- (u[ijkl(i, j, k, l - 1)] + u[ijkl(i - 1, j, k, l - 1)])) / quotient;
					double _w = sqrt((_ux * _ux) + (_uy * _uy) + (_uz * _uz) + (_uw * _uw) + eps2);

					// Calculation of coefficients in north direction  
					_ux = ((u[ijkl(i + 1, j + 1, k, l)] + u[ijkl(i + 1, j, k, l)])
						- (u[ijkl(i - 1, j + 1, k, l)] + u[ijkl(i - 1, j, k, l)])) / quotient;

					_uy = (u[ijkl(i, j + 1, k, l)] - u[ijkl(i, j, k, l)]) / h;

					_uz = ((u[ijkl(i, j + 1, k + 1, l)] + u[ijkl(i, j, k + 1, l)])
						- (u[ijkl(i, j + 1, k - 1, l)] + u[ijkl(i, j, k - 1, l)])) / quotient;

					_uw = ((u[ijkl(i, j + 1, k, l + 1)] + u[ijkl(i, j, k, l + 1)])
						- (u[ijkl(i, j + 1, k, l - 1)] + u[ijkl(i, j, k, l - 1)])) / quotient;
					double _n = sqrt((_ux * _ux) + (_uy * _uy) + (_uz * _uz) + (_uw * _uw) + eps2);

					// Calculation of coefficients in south direction  
					_ux = ((u[ijkl(i + 1, j - 1, k, l)] + u[ijkl(i + 1, j, k, l)])
						- (u[ijkl(i - 1, j - 1, k, l)] + u[ijkl(i - 1, j, k, l)])) / quotient;

					_uy = (u[ijkl(i, j - 1, k, l)] - u[ijkl(i, j, k, l)]) / h;

					_uz = ((u[ijkl(i, j - 1, k + 1, l)] + u[ijkl(i, j, k + 1, l)])
						- (u[ijkl(i, j - 1, k - 1, l)] + u[ijkl(i, j, k - 1, l)])) / quotient;

					_uw = ((u[ijkl(i, j - 1, k, l + 1)] + u[ijkl(i, j, k, l + 1)])
						- (u[ijkl(i, j - 1, k, l - 1)] + u[ijkl(i, j, k, l - 1)])) / quotient;
					double _s = sqrt((_ux * _ux) + (_uy * _uy) + (_uz * _uz) + (_uw * _uw) + eps2);

					// Calculation of coefficients in top direction  
					_ux = ((u[ijkl(i + 1, j, k + 1, l)] + u[ijkl(i + 1, j, k, l)])
						- (u[ijkl(i - 1, j, k + 1, l)] + u[ijkl(i - 1, j, k, l)])) / quotient;

					_uy = ((u[ijkl(i, j + 1, k + 1, l)] + u[ijkl(i, j + 1, k, l)])
						- (u[ijkl(i, j - 1, k + 1, l)] + u[ijkl(i, j - 1, k, l)])) / quotient;

					_uz = (u[ijkl(i, j, k + 1, l)] - u[ijkl(i, j, k, l)]) / h;

					_uw = ((u[ijkl(i, j, k + 1, l + 1)] + u[ijkl(i, j, k, l + 1)])
						- (u[ijkl(i, j, k + 1, l - 1)] + u[ijkl(i, j, k, l - 1)])) / quotient;
					double _t = sqrt((_ux * _ux) + (_uy * _uy) + (_uz * _uz) + (_uw * _uw) + eps2);

					// Calculation of coefficients in bottom direction  
					_ux = ((u[ijkl(i + 1, j, k - 1, l)] + u[ijkl(i + 1, j, k, l)])
						- (u[ijkl(i - 1, j, k - 1, l)] + u[ijkl(i - 1, j, k, l)])) / quotient;

					_uy = ((u[ijkl(i, j + 1, k - 1, l)] + u[ijkl(i, j + 1, k, l)])
						- (u[ijkl(i, j - 1, k - 1, l)] + u[ijkl(i, j - 1, k, l)])) / quotient;

					_uz = (u[ijkl(i, j, k - 1, l)] - u[ijkl(i, j, k, l)]) / h;

					_uw = ((u[ijkl(i, j, k - 1, l + 1)] + u[ijkl(i, j, k, l + 1)])
						- (u[ijkl(i, j, k - 1, l - 1)] + u[ijkl(i, j, k, l - 1)])) / quotient;
					double _b = sqrt((_ux * _ux) + (_uy * _uy) + (_uz * _uz) + (_uw * _uw) + eps2);

					// Calculation of coefficients in forward direction 
					_ux = ((u[ijkl(i + 1, j, k, l + 1)] + u[ijkl(i + 1, j, k, l)])
						- (u[ijkl(i - 1, j, k, l + 1)] + u[ijkl(i - 1, j, k, l)])) / quotient;

					_uy = ((u[ijkl(i, j + 1, k, l + 1)] + u[ijkl(i, j + 1, k, l)])
						- (u[ijkl(i, j - 1, k, l + 1)] + u[ijkl(i, j - 1, k, l)])) / quotient;

					_uz = ((u[ijkl(i, j, k + 1, l + 1)] + u[ijkl(i, j, k + 1, l)])
						- (u[ijkl(i, j, k - 1, l + 1)] + u[ijkl(i, j, k - 1, l)])) / quotient;

					_uw = (u[ijkl(i, j, k, l + 1)] - u[ijkl(i, j, k, l)]) / h;
					double _fw = sqrt((_ux * _ux) + (_uy * _uy) + (_uz * _uz) + (_uw * _uw) + eps2);


					// Calculation of coefficients in backward direction
					_ux = ((u[ijkl(i + 1, j, k, l - 1)] + u[ijkl(i + 1, j, k, l)])
						- (u[ijkl(i - 1, j, k, l - 1)] + u[ijkl(i - 1, j, k, l)])) / quotient;

					_uy = ((u[ijkl(i, j + 1, k, l - 1)] + u[ijkl(i, j + 1, k, l)])
						- (u[ijkl(i, j - 1, k, l - 1)] + u[ijkl(i, j - 1, k, l)])) / quotient;

					_uz = ((u[ijkl(i, j, k + 1, l - 1)] + u[ijkl(i, j, k + 1, l)])
						- (u[ijkl(i, j, k - 1, l - 1)] + u[ijkl(i, j, k - 1, l)])) / quotient;

					_uw = (u[ijkl(i, j, k, l - 1)] - u[ijkl(i, j, k, l)]) / h;
					double _bw = sqrt((_ux * _ux) + (_uy * _uy) + (_uz * _uz) + (_uw * _uw) + eps2);


					//Evaluation of norm of gradient of image at each voxel
					double average_face_coef = ((_e + _w + _n + _s + _t + _b + _fw + _bw) / 8.0);

					double voxel_coef = sqrt(pow(average_face_coef, 2) + eps2);

					/*Evaluation of norm of gradient of image at each voxel
					and reciprocal of norm of gradient of image at each voxel face*/
					e[ijkl(i, j, k, l)] = voxel_coef * (1.0 / _e);//east coefficient
					w[ijkl(i, j, k, l)] = voxel_coef * (1.0 / _w);//west coefficient
					n[ijkl(i, j, k, l)] = voxel_coef * (1.0 / _n);//north coefficient
					s[ijkl(i, j, k, l)] = voxel_coef * (1.0 / _s);//south coefficient
					t[ijkl(i, j, k, l)] = voxel_coef * (1.0 / _t);//top coefficient
					b[ijkl(i, j, k, l)] = voxel_coef * (1.0 / _b);//bottom coefficient
					fw[ijkl(i, j, k, l)] = voxel_coef * (1.0 / _fw);//forward coefficient
					bw[ijkl(i, j, k, l)] = voxel_coef * (1.0 / _bw);//backward coefficient

				}
	return true;
}

bool _set4DBoundaryToExactValues_mcf_mpi(double t)
{
	int k, i, j, l, l_global, prod_max_id;
	double x, y, z, w;

	if (process_ID == no_of_processes - 1)
		prod_max_id = (lMax - 2) - procs_lMax;
	else
		prod_max_id = procs_lMax * process_ID;

	// X Direction
	for (l = 0; l <= procs_lMax + 1; l++)
		for (k = 0; k < kMax; k++)
			for (j = 0; j < jMax; j++)
			{
				l_global = prod_max_id + l;
				x = -(h / 2.) - 1.25;
				y = (j - 1) * h + (h / 2.) - 1.25;
				z = (k - 1) * h + (h / 2.) - 1.25;
				w = (l_global - 1) * h + (h / 2.) - 1.25;
				u[ijkl(0, j, k, l)] = ((x * x + y * y + z * z + w * w - 1.0) / 6.0) + t;
			}
	// X Direction
	for (l = 0; l <= procs_lMax + 1; l++)
		for (k = 0; k < kMax; k++)
			for (j = 0; j < jMax; j++)
			{
				l_global = prod_max_id + l;
				x = (h / 2.) + 1.25;
				y = (j - 1) * h + (h / 2.) - 1.25;
				z = (k - 1) * h + (h / 2.) - 1.25;
				w = (l_global - 1) * h + (h / 2.) - 1.25;
				u[ijkl(iMax - 1, j, k, l)] = ((x * x + y * y + z * z + w * w - 1.0) / 6.0) + t;
			}

	// Y Direction
	for (l = 0; l <= procs_lMax + 1; l++)
		for (k = 0; k < kMax; k++)
			for (i = 0; i < iMax; i++)
			{
				l_global = prod_max_id + l;
				x = (i - 1) * h + (h / 2.) - 1.25;
				y = -(h / 2.) - 1.25;
				z = (k - 1) * h + (h / 2.) - 1.25;
				w = (l_global - 1) * h + (h / 2.) - 1.25;
				u[ijkl(i, 0, k, l)] = ((x * x + y * y + z * z + w * w - 1.0) / 6.0) + t;
			}
	// Y Direction
	for (l = 0; l <= procs_lMax + 1; l++)
		for (k = 0; k < kMax; k++)
			for (i = 0; i < iMax; i++)
			{
				l_global = prod_max_id + l;
				x = (i - 1) * h + (h / 2.) - 1.25;
				y = (h / 2.) + 1.25;
				z = (k - 1) * h + (h / 2.) - 1.25;
				w = (l_global - 1) * h + (h / 2.) - 1.25;
				u[ijkl(i, jMax - 1, k, l)] = ((x * x + y * y + z * z + w * w - 1.0) / 6.0) + t;
			}

	// Z Direction
	for (l = 0; l <= procs_lMax + 1; l++)
		for (j = 0; j < jMax; j++)
			for (i = 0; i < iMax; i++)
			{
				l_global = prod_max_id + l;
				x = (i - 1) * h + (h / 2.) - 1.25;
				y = (j - 1) * h + (h / 2.) - 1.25;
				z = -(h / 2.) - 1.25;
				w = (l_global - 1) * h + (h / 2.) - 1.25;
				u[ijkl(i, j, 0, l)] = ((x * x + y * y + z * z + w * w - 1.0) / 6.0) + t;
			}

	// Z Direction
	for (l = 0; l <= procs_lMax + 1; l++)
		for (j = 0; j < jMax; j++)
			for (i = 0; i < iMax; i++)
			{
				l_global = prod_max_id + l;
				x = (i - 1) * h + (h / 2.) - 1.25;
				y = (j - 1) * h + (h / 2.) - 1.25;
				z = (h / 2.) + 1.25;
				w = (l_global - 1) * h + (h / 2.) - 1.25;
				u[ijkl(i, j, kMax - 1, l)] = ((x * x + y * y + z * z + w * w - 1.0) / 6.0) + t;
			}

	// W Direction
	if (process_ID == 0)
	{
		for (k = 0; k < kMax; k++)
			for (j = 0; j < jMax; j++)
				for (i = 0; i < iMax; i++)
				{
					x = (i - 1) * h + (h / 2.) - 1.25;
					y = (j - 1) * h + (h / 2.) - 1.25;
					z = (k - 1) * h + (h / 2.) - 1.25;
					w = -(h / 2.) - 1.25;
					u[ijkl(i, j, k, 0)] = ((x * x + y * y + z * z + w * w - 1.0) / 6.0) + t;
				}
	}

	if (process_ID == no_of_processes - 1)
	{
		for (k = 0; k < kMax; k++)
			for (j = 0; j < jMax; j++)
				for (i = 0; i < iMax; i++)
				{
					x = (i - 1) * h + (h / 2.) - 1.25;
					y = (j - 1) * h + (h / 2.) - 1.25;
					z = (k - 1) * h + (h / 2.) - 1.25;
					w = (h / 2.) + 1.25;
					u[ijkl(i, j, k, procs_lMax + 1)] = ((x * x + y * y + z * z + w * w - 1.0) / 6.0) + t;
				}
	}
	return true;
}
void _exactSolution_mcf_mpi(double t)
{
	// Variables to be used to loop
	int l, k, i, j, l_global, prod_max_id;
	double x, y, z, w;

	if (process_ID == no_of_processes - 1)
		prod_max_id = (lMax - 2) - procs_lMax;
	else
		prod_max_id = (procs_lMax)* process_ID;

	// Contruction of exact condition.
	for (l = 0; l <= procs_lMax + 1; l++)
		for (k = 0; k < kMax; k++)
			for (j = 0; j < jMax; j++)
				for (i = 0; i < iMax; i++)
				{
					l_global = prod_max_id + l;
					x = ((i - 1) * h) + (h / 2.) - 1.25;
					y = ((j - 1) * h) + (h / 2.) - 1.25;
					z = ((k - 1) * h) + (h / 2.) - 1.25;
					w = ((l_global - 1) * h) + (h / 2.) - 1.25;
					// Fill Value
					exact_u[ijkl(i, j, k, l)] = ((x * x + y * y + z * z + w * w - 1.0) / 6.0) + t;
				}
}

void _copy4DdataFromSrcToDest_mcf_mpi(double *srcDataPtr, double *destDataPtr)
{
	int i, j, k, l;
	for (l = 0; l <= procs_lMax + 1; l++)
		for (k = 0; k < kMax; k++)
			for (j = 0; j < jMax; j++)
				for (i = 0; i < iMax; i++)
					destDataPtr[ijkl(i, j, k, l)] = srcDataPtr[ijkl(i, j, k, l)];
}

int main(int argc, char **argv)
{
	double CPUT1, CPUT2, localCPUT, globalCPUT;
	double difference_btw_exact_and_numerical_sol;
	
	/* MPI Initialisation. Its important to put this call at the    
	   begining of the program, after variable declarations.*/
	MPI_Init(&argc, &argv);
	
	/* Get the number of MPI tasks (or processes) and the taskid (or process ID) of each of these tasks (or processes).      */
	MPI_Comm_size(MPI_COMM_WORLD, &no_of_processes);
	MPI_Comm_rank(MPI_COMM_WORLD, &process_ID);

	iMax = 82;
	jMax = 82;
	kMax = 82;
	lMax = 82;

	maxNoGSIteration = 1000;
	maxNoOfTimeSteps = 64;
	mcfTol = 1.0e-12;
	omega_c = 1.8;
	gsTol = 1.0e-12;
	h = 2.5 / (iMax - 2);
	tau = (h * h);
	eps2 = h * h;
	
	procs_lMax = (int)ceil((lMax - 2) / no_of_processes);

	if (process_ID == no_of_processes - 1)
	{
		procs_lMax = (lMax - 2) - (no_of_processes - 1) * procs_lMax;
	}


	_allocateMem_mcf_mpi();
	
	//Note the initial time
	localCPUT = MPI_Wtime();
	MPI_Reduce(&localCPUT, &globalCPUT, 1, MPI_DOUBLE, MPI_MIN, 0, MPI_COMM_WORLD);
	CPUT1 = globalCPUT;

	//Construct exact solution
	_exactSolution_mcf_mpi(0.);

	_copy4DdataFromSrcToDest_mcf_mpi(exact_u, u);
	
	//loop for mcf time steps
	int tCount = 1;
	double time;
	double localProcSumPower, globalSumPower, sum_of_product_of_spaceSum_and_time;// sumPower * (step * tau) or sumPower * tau;
	do
	{
		numberOfCurrentTimeStep = tCount;
		time = numberOfCurrentTimeStep * tau;
		// Call to function that will evolve mcf in each discrete time step
		_mcfTimeStep_mpi();

		_exactSolution_mcf_mpi(time);
		//Compute the L2 norm of the difference between the the exact and numerical solutions
		localProcSumPower = _l2norm_mcf_mpi(exact_u, u);

		//Get the global sum of the powers
		MPI_Allreduce(&localProcSumPower, &globalSumPower, 1, MPI_DOUBLE, MPI_SUM, MPI_COMM_WORLD);
		
		sum_of_product_of_spaceSum_and_time += globalSumPower * tau;
		//difference_btw_exact_and_numerical_sol = sqrt(globalSumPower);//l2-norm error
		difference_btw_exact_and_numerical_sol = sqrt(sum_of_product_of_spaceSum_and_time);//time space l2-norm


		if (process_ID == 0)
			printf("l2 norm of error at time %lf is %e\n", time, difference_btw_exact_and_numerical_sol);

		tCount++;
	} while ((tCount <= maxNoOfTimeSteps));

	//Note the final time
	localCPUT = MPI_Wtime();
	MPI_Reduce(&localCPUT, &globalCPUT, 1, MPI_DOUBLE, MPI_MAX, 0, MPI_COMM_WORLD);
	CPUT2 = globalCPUT;
	
	if (process_ID == 0)
		printf("CPU time is: %e secs\n", CPUT2 - CPUT1);

	_deallocateMem_mcf_mpi();

	MPI_Finalize();
	return 0;
}

==> mcf_4D_mpi.h <==
/* Author: Markjoe Olunna UBA
 * Purpose: ImageInLife project - 4D Image Segmentation Methods
 * Language:  C */
#pragma once
#include <stdbool.h>
#include <stddef.h>

bool _allocateMem_mcf_mpi();

bool _deallocateMem_mcf_mpi();

double _l2norm_mcf_mpi(double *dataArray4DPtr1, double *dataArray4DPtr2);

bool _gs_coefficients_mcf_mpi();

bool _mcfTimeStep_mpi();

bool _set4DBoundaryToExactValues_mcf_mpi(double t);

void _exactSolution_mcf_mpi(double t);

void _copy4DdataFromSrcToDest_mcf_mpi(double *srcDataPtr, double *destDataPtr);

int ijkl(int i, int j, int k, int l);


